Dark Matter Constraints from a Joint Analysis of Dwarf Spheroidal Galaxy Observations with VERITAS

We present constraints on the annihilation cross section of WIMP dark matter based on the joint statistical analysis of four dwarf galaxies with VERITAS. These results are derived from an optimized photon weighting statistical technique that improves on standard imaging atmospheric Cherenkov telescope (IACT) analyses by utilizing the spectral and spatial properties of individual photon events. We report on the results of $\sim$230 hours of observations of five dwarf galaxies and the joint statistical analysis of four of the dwarf galaxies. We find no evidence of gamma-ray emission from any individual dwarf nor in the joint analysis. The derived upper limit on the dark matter annihilation cross section from the joint analysis is $1.35\times 10^{-23} {\mathrm{ cm^3s^{-1}}}$ at 1 TeV for the bottom quark ($b\bar{b}$) final state, $2.85\times 10^{-24}{\mathrm{ cm^3s^{-1}}}$ at 1 TeV for the tau lepton ($\tau^{+}\tau^{-}$) final state and $1.32\times 10^{-25}{\mathrm{ cm^3s^{-1}}}$ at 1 TeV for the gauge boson ($\gamma\gamma$) final state.

==> anc/limits_combined_WW.txt <==
Combined limits INCLUDING Seg1
WW channel      95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.00000000e+02  5.82765707e-22  1.21020838e-21  2.54579330e-21
1.19377664e+02  1.67870832e-22  3.46174812e-22  7.26590186e-22
1.42510267e+02  6.02945054e-23  1.24642693e-22  2.59463902e-22
1.70125428e+02  2.84375738e-23  5.84190803e-23  1.19567039e-22
2.03091762e+02  1.65300619e-23  3.38726221e-23  6.84655810e-23
2.42446202e+02  1.11156237e-23  2.24452015e-23  4.41159695e-23
2.89426612e+02  8.45645623e-24  1.67043056e-23  3.22312713e-23
3.45510729e+02  6.90558199e-24  1.34997644e-23  2.56563427e-23
4.12462638e+02  6.04256730e-24  1.17822828e-23  2.22076632e-23
4.92388263e+02  5.48095993e-24  1.07153293e-23  1.99370994e-23
5.87801607e+02  4.96743824e-24  9.72484629e-24  1.81469631e-23
7.01703829e+02  4.48886111e-24  8.79824728e-24  1.63965528e-23
8.37677640e+02  4.19735742e-24  8.25671670e-24  1.52493197e-23
1.00000000e+03  4.13876689e-24  8.01692367e-24  1.46415604e-23
1.19377664e+03  4.17920998e-24  8.04728021e-24  1.44964197e-23
1.42510267e+03  4.28132274e-24  8.04224717e-24  1.43530939e-23
1.70125428e+03  4.43055147e-24  8.27293677e-24  1.46420237e-23
2.03091762e+03  4.74811019e-24  8.71919918e-24  1.53354287e-23
2.42446202e+03  5.05014857e-24  9.29199786e-24  1.63568537e-23
2.89426612e+03  5.36128024e-24  9.92924709e-24  1.74612794e-23
3.45510729e+03  5.77995914e-24  1.06251932e-23  1.85656680e-23
4.12462638e+03  6.33023268e-24  1.15061393e-23  1.99674388e-23
4.92388263e+03  6.79952071e-24  1.24531538e-23  2.15652669e-23
5.87801607e+03  7.43716698e-24  1.35907317e-23  2.33720308e-23
7.01703829e+03  8.11062724e-24  1.46922834e-23  2.50861742e-23
8.37677640e+03  8.75503860e-24  1.58060567e-23  2.68648657e-23
1.00000000e+04  9.67589590e-24  1.73536606e-23  2.94694404e-23
1.19377664e+04  1.08095569e-23  1.92750417e-23  3.27156389e-23
1.42510267e+04  1.18297731e-23  2.12716827e-23  3.60828465e-23
1.70125428e+04  1.34656715e-23  2.42429312e-23  4.10320582e-23
2.03091762e+04  1.51209082e-23  2.73783928e-23  4.65168644e-23
2.42446202e+04  1.72052936e-23  3.10649857e-23  5.31587810e-23
2.89426612e+04  2.00875988e-23  3.63573718e-23  6.16234888e-23
3.45510729e+04  2.28560508e-23  4.12679029e-23  6.95585725e-23
4.12462638e+04  2.62075860e-23  4.71766137e-23  7.90613934e-23
4.92388263e+04  3.12229560e-23  5.66068741e-23  9.49693252e-23
5.87801607e+04  3.69542544e-23  6.70391982e-23  1.11516675e-22
7.01703829e+04  4.44616607e-23  8.08628117e-23  1.34852866e-22
8.37677640e+04  5.24497912e-23  9.50278857e-23  1.58377938e-22
1.00000000e+05  6.20601256e-23  1.12245258e-22  1.87365633e-22


==> anc/limits_combined_ZZ.txt <==
Combined limits INCLUDING Seg1
ZZ channel      95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.00000000e+02  1.37926594e-21  2.86806690e-21  6.03472157e-21
1.19377664e+02  2.81601496e-22  5.80645030e-22  1.22049449e-21
1.42510267e+02  1.02462873e-22  2.12106848e-22  4.41613531e-22
1.70125428e+02  5.12044258e-23  1.04938593e-22  2.15779322e-22
2.03091762e+02  3.00527684e-23  6.17142047e-23  1.25205781e-22
2.42446202e+02  2.01973229e-23  4.10600723e-23  8.17981747e-23
2.89426612e+02  1.47239388e-23  2.97467435e-23  5.82933843e-23
3.45510729e+02  1.15069073e-23  2.31128834e-23  4.48484144e-23
4.12462638e+02  9.50750299e-24  1.88714431e-23  3.63778123e-23
4.92388263e+02  8.20350636e-24  1.61968278e-23  3.09437763e-23
5.87801607e+02  7.30790284e-24  1.43090069e-23  2.71307417e-23
7.01703829e+02  6.63720858e-24  1.30421272e-23  2.47215957e-23
8.37677640e+02  6.20996431e-24  1.21775068e-23  2.29374260e-23
1.00000000e+03  5.98731838e-24  1.16811088e-23  2.17899751e-23
1.19377664e+03  5.86131063e-24  1.13512419e-23  2.10384763e-23
1.42510267e+03  5.80673194e-24  1.12215454e-23  2.07006957e-23
1.70125428e+03  5.85863136e-24  1.12117105e-23  2.04621663e-23
2.03091762e+03  5.91375819e-24  1.14144524e-23  2.04256862e-23
2.42446202e+03  6.10778288e-24  1.17380465e-23  2.09413450e-23
2.89426612e+03  6.41825405e-24  1.22224151e-23  2.16967294e-23
3.45510729e+03  6.78103447e-24  1.27914587e-23  2.28119971e-23
4.12462638e+03  7.22931002e-24  1.36811697e-23  2.42482620e-23
4.92388263e+03  7.74134749e-24  1.46719030e-23  2.59398033e-23
5.87801607e+03  8.55024830e-24  1.58789794e-23  2.80460474e-23
7.01703829e+03  9.50105685e-24  1.74285222e-23  3.06255186e-23
8.37677640e+03  1.05609508e-23  1.92955277e-23  3.37219348e-23
1.00000000e+04  1.17289928e-23  2.14539421e-23  3.73832870e-23
1.19377664e+04  1.31773721e-23  2.41480642e-23  4.17829936e-23
1.42510267e+04  1.49746487e-23  2.72038291e-23  4.70721214e-23
1.70125428e+04  1.70575334e-23  3.08297428e-23  5.35900394e-23
2.03091762e+04  1.94197636e-23  3.49701231e-23  6.06937591e-23
2.42446202e+04  2.20357247e-23  4.01083209e-23  6.88741606e-23
2.89426612e+04  2.52892619e-23  4.57940183e-23  7.88741002e-23
3.45510729e+04  2.88848562e-23  5.27169612e-23  8.99278307e-23
4.12462638e+04  3.32227301e-23  6.04267294e-23  1.03506919e-22
4.92388263e+04  3.79031642e-23  6.93107614e-23  1.18063505e-22
5.87801607e+04  4.35796063e-23  8.00880998e-23  1.35346093e-22
7.01703829e+04  4.98500499e-23  9.23012653e-23  1.54273717e-22
8.37677640e+04  5.75162041e-23  1.05540789e-22  1.76731972e-22
1.00000000e+05  6.63340028e-23  1.21336414e-22  2.02637928e-22


==> anc/limits_combined_bb.txt <==
Combined limits INCLUDING Seg1
bb channel      95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.00000000e+02  3.82369862e-22  7.89708701e-22  1.65763954e-21
1.19377664e+02  1.85671073e-22  3.84377546e-22  8.00370913e-22
1.42510267e+02  1.06116833e-22  2.17300159e-22  4.48182436e-22
1.70125428e+02  6.76741554e-23  1.39186894e-22  2.82473862e-22
2.03091762e+02  4.59094366e-23  9.33616255e-23  1.86111869e-22
2.42446202e+02  3.27812643e-23  6.62612518e-23  1.30625344e-22
2.89426612e+02  2.40554846e-23  4.86353202e-23  9.52700971e-23
3.45510729e+02  1.83309296e-23  3.70323207e-23  7.24905991e-23
4.12462638e+02  1.43876055e-23  2.89888883e-23  5.66710407e-23
4.92388263e+02  1.16409549e-23  2.34141826e-23  4.55720000e-23
5.87801607e+02  9.70475319e-24  1.93518509e-23  3.73824319e-23
7.01703829e+02  8.39277832e-24  1.66095278e-23  3.19716378e-23
8.37677640e+02  7.48840708e-24  1.47857395e-23  2.82207443e-23
1.00000000e+03  6.85497664e-24  1.34941101e-23  2.57519448e-23
1.19377664e+03  6.43534535e-24  1.26494254e-23  2.38609864e-23
1.42510267e+03  6.24191912e-24  1.21680955e-23  2.27084138e-23
1.70125428e+03  6.13556304e-24  1.19008948e-23  2.20339151e-23
2.03091762e+03  6.10738389e-24  1.18125694e-23  2.17270791e-23
2.42446202e+03  6.21282993e-24  1.19244853e-23  2.16435567e-23
2.89426612e+03  6.34185214e-24  1.21879232e-23  2.17773866e-23
3.45510729e+03  6.55043331e-24  1.25888028e-23  2.24856712e-23
4.12462638e+03  6.89577098e-24  1.32067927e-23  2.34683449e-23
4.92388263e+03  7.36916232e-24  1.38583911e-23  2.46713945e-23
5.87801607e+03  7.84537872e-24  1.48507844e-23  2.64135147e-23
7.01703829e+03  8.41662943e-24  1.60321672e-23  2.82237625e-23
8.37677640e+03  9.28030831e-24  1.73573894e-23  3.06953892e-23
1.00000000e+04  1.03355620e-23  1.90617398e-23  3.33768288e-23
1.19377664e+04  1.15855809e-23  2.12257743e-23  3.69674795e-23
1.42510267e+04  1.29168773e-23  2.35714595e-23  4.12097743e-23
1.70125428e+04  1.45591383e-23  2.67124074e-23  4.61922691e-23
2.03091762e+04  1.66131683e-23  3.02290406e-23  5.23857919e-23
2.42446202e+04  1.90746651e-23  3.44846911e-23  6.00256947e-23
2.89426612e+04  2.18741317e-23  3.93526313e-23  6.84206700e-23
3.45510729e+04  2.49207274e-23  4.53986632e-23  7.80715661e-23
4.12462638e+04  2.86947506e-23  5.20378249e-23  8.96841887e-23
4.92388263e+04  3.30111940e-23  6.03096651e-23  1.02892622e-22
5.87801607e+04  3.79719377e-23  6.94635659e-23  1.19147004e-22
7.01703829e+04  4.36595499e-23  8.00850205e-23  1.36282375e-22
8.37677640e+04  5.04362340e-23  9.27781474e-23  1.56547733e-22
1.00000000e+05  5.79052141e-23  1.06888805e-22  1.79359335e-22


==> anc/limits_combined_ee.txt <==
Combined limits INCLUDING Seg1
ee channel      95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.00000000e+02  9.82812742e-24  2.02802041e-23  4.24445831e-23
1.19377664e+02  5.59881891e-24  1.15459288e-23  2.38804966e-23
1.42510267e+02  3.82217411e-24  7.85555683e-24  1.59112645e-23
1.70125428e+02  3.25695824e-24  6.57916919e-24  1.29316056e-23
2.03091762e+02  3.00005742e-24  5.90514719e-24  1.12713674e-23
2.42446202e+02  2.98014030e-24  5.75251002e-24  1.07056759e-23
2.89426612e+02  3.00451220e-24  5.73771607e-24  1.04526084e-23
3.45510729e+02  3.15866956e-24  6.01533733e-24  1.08117041e-23
4.12462638e+02  3.39140443e-24  6.48930745e-24  1.15532163e-23
4.92388263e+02  3.44327457e-24  6.62830033e-24  1.18098771e-23
5.87801607e+02  3.42104373e-24  6.61000750e-24  1.18258143e-23
7.01703829e+02  3.50425258e-24  6.83574963e-24  1.22439556e-23
8.37677640e+02  3.66191144e-24  7.17821080e-24  1.28036983e-23
1.00000000e+03  3.98834260e-24  7.73983601e-24  1.39719794e-23
1.19377664e+03  4.58550370e-24  8.64345688e-24  1.55142858e-23
1.42510267e+03  5.22335231e-24  9.67521827e-24  1.69537867e-23
1.70125428e+03  6.16063330e-24  1.11456184e-23  1.95623753e-23
2.03091762e+03  7.30917474e-24  1.32761048e-23  2.30737713e-23
2.42446202e+03  8.53674248e-24  1.56770045e-23  2.72246549e-23
2.89426612e+03  1.00480016e-23  1.83834632e-23  3.19171975e-23
3.45510729e+03  1.18250252e-23  2.18061908e-23  3.78772634e-23
4.12462638e+03  1.39801063e-23  2.60185440e-23  4.48953212e-23
4.92388263e+03  1.64903766e-23  3.05837971e-23  5.25634906e-23
5.87801607e+03  1.94971655e-23  3.62908156e-23  6.20946061e-23
7.01703829e+03  2.23987822e-23  4.17458359e-23  7.09742845e-23
8.37677640e+03  2.53909626e-23  4.67640207e-23  7.90520906e-23
1.00000000e+04  2.92884468e-23  5.28675049e-23  8.78067237e-23
1.19377664e+04  3.35983701e-23  5.89619650e-23  9.77522754e-23
1.42510267e+04  3.77556015e-23  6.58894204e-23  1.07999758e-22
1.70125428e+04  4.31085295e-23  7.47129410e-23  1.21900431e-22
2.03091762e+04  4.90051731e-23  8.50055705e-23  1.38418828e-22
2.42446202e+04  5.64017398e-23  9.78000199e-23  1.59225249e-22
2.89426612e+04  6.66436890e-23  1.16315284e-22  1.88968545e-22
3.45510729e+04  7.86778267e-23  1.37827402e-22  2.23159920e-22
4.12462638e+04  9.50033286e-23  1.65619914e-22  2.67694433e-22
4.92388263e+04  1.17953795e-22  2.04874623e-22  3.31441998e-22
5.87801607e+04  1.48294866e-22  2.56176579e-22  4.15095767e-22
7.01703829e+04  1.90812610e-22  3.27699450e-22  5.34355970e-22
8.37677640e+04  2.45275143e-22  4.20069799e-22  6.86913762e-22
1.00000000e+05  3.17619714e-22  5.42909559e-22  8.92154984e-22


==> anc/limits_combined_gg.txt <==
Combined limits INCLUDING Seg1
gg channel      95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.00000000e+02  6.09741853e-23  1.26142065e-22  2.64714651e-22
1.19377664e+02  2.90879657e-23  5.99855549e-23  1.25445109e-22
1.42510267e+02  1.60503440e-23  3.30155222e-23  6.86378170e-23
1.70125428e+02  1.00420009e-23  2.06115064e-23  4.22561985e-23
2.03091762e+02  6.89615574e-24  1.41446173e-23  2.86271913e-23
2.42446202e+02  5.18386146e-24  1.04939300e-23  2.08875457e-23
2.89426612e+02  4.17201429e-24  8.40738149e-24  1.64376739e-23
3.45510729e+02  3.56437493e-24  7.06850523e-24  1.36560009e-23
4.12462638e+02  3.19826723e-24  6.28506531e-24  1.20059438e-23
4.92388263e+02  2.97110599e-24  5.79707468e-24  1.09913971e-23
5.87801607e+02  2.82071750e-24  5.53668455e-24  1.04203470e-23
7.01703829e+02  2.76249725e-24  5.39879207e-24  1.00639086e-23
8.37677640e+02  2.74792110e-24  5.32190016e-24  9.86963464e-24
1.00000000e+03  2.77685642e-24  5.37733928e-24  9.88222072e-24
1.19377664e+03  2.84488379e-24  5.45806231e-24  9.96307551e-24
1.42510267e+03  2.90812465e-24  5.62422435e-24  1.00671023e-23
1.70125428e+03  3.03123193e-24  5.83106840e-24  1.04440349e-23
2.03091762e+03  3.21219673e-24  6.12709508e-24  1.09177301e-23
2.42446202e+03  3.43356937e-24  6.48426422e-24  1.15817641e-23
2.89426612e+03  3.67953420e-24  6.99247643e-24  1.24125873e-23
3.45510729e+03  3.99019602e-24  7.57229155e-24  1.34377995e-23
4.12462638e+03  4.47202436e-24  8.29224012e-24  1.46143878e-23
4.92388263e+03  5.02802298e-24  9.20146701e-24  1.61158367e-23
5.87801607e+03  5.62499876e-24  1.02536915e-23  1.79787665e-23
7.01703829e+03  6.31152550e-24  1.15737132e-23  2.01805166e-23
8.37677640e+03  7.20134233e-24  1.31891393e-23  2.27183067e-23
1.00000000e+04  8.25886889e-24  1.49419559e-23  2.59667461e-23
1.19377664e+04  9.47669880e-24  1.69872546e-23  2.96887093e-23
1.42510267e+04  1.08457680e-23  1.95564347e-23  3.37025143e-23
1.70125428e+04  1.23535755e-23  2.24062601e-23  3.86451332e-23
2.03091762e+04  1.41723904e-23  2.57345025e-23  4.41148623e-23
2.42446202e+04  1.62852482e-23  2.96796216e-23  5.05952786e-23
2.89426612e+04  1.86757059e-23  3.40664913e-23  5.83158855e-23
3.45510729e+04  2.13524879e-23  3.91684367e-23  6.65875581e-23
4.12462638e+04  2.46031310e-23  4.50052736e-23  7.60674205e-23
4.92388263e+04  2.82882730e-23  5.18717353e-23  8.72584544e-23
5.87801607e+04  3.26093264e-23  5.95781345e-23  9.95680518e-23
7.01703829e+04  3.75572747e-23  6.86204125e-23  1.14132831e-22
8.37677640e+04  4.32942118e-23  7.88992002e-23  1.31335671e-22
1.00000000e+05  5.03832616e-23  9.09356245e-23  1.51491704e-22


==> anc/limits_combined_hh.txt <==
Combined limits INCLUDING Seg1
hh channel      95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.30000000e+02  8.73570506e-23  1.79654871e-22  3.76048048e-22
1.54843226e+02  3.19485170e-23  6.57297481e-23  1.34198946e-22
1.84434036e+02  2.11971472e-23  4.29387535e-23  8.49955228e-23
2.19679701e+02  1.75670945e-23  3.46312146e-23  6.60511944e-23
2.61660875e+02  1.54377524e-23  3.01808357e-23  5.66079327e-23
3.11664723e+02  1.39764886e-23  2.73236829e-23  5.09889613e-23
3.71224394e+02  1.31726716e-23  2.56975875e-23  4.78477627e-23
4.42166022e+02  1.20536493e-23  2.35474581e-23  4.40943121e-23
5.26664718e+02  1.06193735e-23  2.09680369e-23  3.95979510e-23
6.27311262e+02  9.38515387e-24  1.85830402e-23  3.52402340e-23
7.47191536e+02  8.64056747e-24  1.70632324e-23  3.22433970e-23
8.89981139e+02  8.13296760e-24  1.59517745e-23  2.98655598e-23
1.06005808e+03  7.75299082e-24  1.51246855e-23  2.81749995e-23
1.26263703e+03  7.49017222e-24  1.44517057e-23  2.67372530e-23
1.50392916e+03  7.34046568e-24  1.40182447e-23  2.55228829e-23
1.79133264e+03  7.21130388e-24  1.38452938e-23  2.47553073e-23
2.13365943e+03  7.18345594e-24  1.37677909e-23  2.45843544e-23
2.54140546e+03  7.24735273e-24  1.38761464e-23  2.47479626e-23
3.02707246e+03  7.44432890e-24  1.41760678e-23  2.52048048e-23
3.60555128e+03  7.69301061e-24  1.46650052e-23  2.59472936e-23
4.29457840e+03  8.08107091e-24  1.51765658e-23  2.69961444e-23
5.11527980e+03  8.52850822e-24  1.60603747e-23  2.85082930e-23
6.09281868e+03  9.00496747e-24  1.71182482e-23  3.01103914e-23
7.25716693e+03  9.74226434e-24  1.82278605e-23  3.22570257e-23
8.64402416e+03  1.07250503e-23  1.97859130e-23  3.47865929e-23
1.02959122e+04  1.18791735e-23  2.17058820e-23  3.78839795e-23
1.22634790e+04  1.31273730e-23  2.38988414e-23  4.17497650e-23
1.46070511e+04  1.45327050e-23  2.66055145e-23  4.64082284e-23
1.73984840e+04  1.63715255e-23  3.00467367e-23  5.17421458e-23
2.07233646e+04  1.86318150e-23  3.38034916e-23  5.85218780e-23
2.46836356e+04  2.13156412e-23  3.82263492e-23  6.64996971e-23
2.94007213e+04  2.41913248e-23  4.36644581e-23  7.54388556e-23
3.50192504e+04  2.76051126e-23  5.01524488e-23  8.62921651e-23
4.17114900e+04  3.15561350e-23  5.74004555e-23  9.83432510e-23
4.96826284e+04  3.64186294e-23  6.62519110e-23  1.13299507e-22
5.91770651e+04  4.17988238e-23  7.61539455e-23  1.30482432e-22
7.04859052e+04  4.79070215e-23  8.81670293e-23  1.49298683e-22
8.39558844e+04  5.51393256e-23  1.01967739e-22  1.71296206e-22
1.00000000e+05  6.36986863e-23  1.17205841e-22  1.96473027e-22


==> anc/limits_combined_line.txt <==
Combined limits INCLUDING Seg1
line10% channel  95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.00000000e+02  4.37681895e-26  8.96534700e-26  1.85895392e-25
1.19377664e+02  3.29763214e-26  6.77427862e-26  1.36930627e-25
1.42510267e+02  3.08400140e-26  6.12979253e-26  1.18929860e-25
1.70125428e+02  3.27739408e-26  6.35489123e-26  1.17751042e-25
2.03091762e+02  3.52007068e-26  6.68815005e-26  1.19336856e-25
2.42446202e+02  3.73316313e-26  7.05390720e-26  1.26064292e-25
2.89426612e+02  4.15615660e-26  7.90593990e-26  1.41145504e-25
3.45510729e+02  4.67956785e-26  8.92667503e-26  1.57939878e-25
4.12462638e+02  4.70582504e-26  9.01846202e-26  1.60446437e-25
4.92388263e+02  4.18779655e-26  8.36731111e-26  1.51896103e-25
5.87801607e+02  4.00933081e-26  8.14698405e-26  1.49198972e-25
7.01703829e+02  4.65820549e-26  9.17650727e-26  1.69102094e-25
8.37677640e+02  5.96111079e-26  1.12379232e-25  2.06015371e-25
1.00000000e+03  7.12968592e-26  1.31821008e-25  2.39438428e-25
1.19377664e+03  8.42366465e-26  1.53803634e-25  2.69249192e-25
1.42510267e+03  1.04667143e-25  1.92596779e-25  3.32005995e-25
1.70125428e+03  1.36662910e-25  2.51967042e-25  4.32103335e-25
2.03091762e+03  1.69348510e-25  3.08259769e-25  5.37558917e-25
2.42446202e+03  1.97221957e-25  3.61167815e-25  6.25912487e-25
2.89426612e+03  2.28337037e-25  4.16310537e-25  7.12007103e-25
3.45510729e+03  2.76294660e-25  5.08649030e-25  8.68551564e-25
4.12462638e+03  3.32833776e-25  6.15583962e-25  1.04258388e-24
4.92388263e+03  3.82916561e-25  6.98303831e-25  1.17359970e-24
5.87801607e+03  4.19381896e-25  7.39071671e-25  1.22111681e-24
7.01703829e+03  4.31835079e-25  7.56033263e-25  1.21673146e-24
8.37677640e+03  4.53520999e-25  7.85806688e-25  1.28346405e-24
1.00000000e+04  5.17614822e-25  8.89954586e-25  1.47596774e-24
1.19377664e+04  5.91187749e-25  1.02969800e-24  1.71294944e-24
1.42510267e+04  7.02893534e-25  1.21694316e-24  2.05418813e-24
1.70125428e+04  9.11581449e-25  1.58626637e-24  2.69759250e-24
2.03091762e+04  1.20616187e-24  2.13675439e-24  3.64362897e-24
2.42446202e+04  1.62723104e-24  2.89873612e-24  4.97055731e-24
2.89426612e+04  2.11458859e-24  3.76207629e-24  6.44925711e-24
3.45510729e+04  2.87159885e-24  5.00030543e-24  8.51297034e-24
4.12462638e+04  4.08732943e-24  7.01977404e-24  1.18378514e-23
4.92388263e+04  6.10710619e-24  1.04519336e-23  1.76952138e-23
5.87801607e+04  9.42135002e-24  1.60575642e-23  2.69354814e-23
7.01703829e+04  1.44521853e-23  2.46312427e-23  4.12955014e-23
8.37677640e+04  2.19613362e-23  3.72211921e-23  6.22039618e-23
1.00000000e+05  3.51176998e-23  5.96298237e-23  9.97380693e-23


==> anc/limits_combined_mumu.txt <==
Combined limits INCLUDING Seg1
mumu channel    95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.00000000e+02  1.76730848e-23  3.63998182e-23  7.63853695e-23
1.19377664e+02  9.94446002e-24  2.04743761e-23  4.24444313e-23
1.42510267e+02  6.68507703e-24  1.37585675e-23  2.78488992e-23
1.70125428e+02  5.60157672e-24  1.13273425e-23  2.23010528e-23
2.03091762e+02  5.08431962e-24  1.00199837e-23  1.91113442e-23
2.42446202e+02  4.95816242e-24  9.60262226e-24  1.78861339e-23
2.89426612e+02  4.93792922e-24  9.43922715e-24  1.72818344e-23
3.45510729e+02  5.13114869e-24  9.79347197e-24  1.75733669e-23
4.12462638e+02  5.43945005e-24  1.04274033e-23  1.85498113e-23
4.92388263e+02  5.47574957e-24  1.05472558e-23  1.87406970e-23
5.87801607e+02  5.37563282e-24  1.04251767e-23  1.86240990e-23
7.01703829e+02  5.43031953e-24  1.05759002e-23  1.89578543e-23
8.37677640e+02  5.62239969e-24  1.09862187e-23  1.95889210e-23
1.00000000e+03  5.99775373e-24  1.16160496e-23  2.09490835e-23
1.19377664e+03  6.72886526e-24  1.27424435e-23  2.27960519e-23
1.42510267e+03  7.54559361e-24  1.39447605e-23  2.44727502e-23
1.70125428e+03  8.67890722e-24  1.57460936e-23  2.75914009e-23
2.03091762e+03  1.00912911e-23  1.83254999e-23  3.18449226e-23
2.42446202e+03  1.15709014e-23  2.12192707e-23  3.69460088e-23
2.89426612e+03  1.33485696e-23  2.45001251e-23  4.24927914e-23
3.45510729e+03  1.55409009e-23  2.84725174e-23  4.94099918e-23
4.12462638e+03  1.78590103e-23  3.33667764e-23  5.77086063e-23
4.92388263e+03  2.07841211e-23  3.86957639e-23  6.66296943e-23
5.87801607e+03  2.40973992e-23  4.50770938e-23  7.70207949e-23
7.01703829e+03  2.73997165e-23  5.09423050e-23  8.68819193e-23
8.37677640e+03  3.06013556e-23  5.65586689e-23  9.54215289e-23
1.00000000e+04  3.47083176e-23  6.30149347e-23  1.05119165e-22
1.19377664e+04  3.93290180e-23  6.94802995e-23  1.15701306e-22
1.42510267e+04  4.36534172e-23  7.65676034e-23  1.25739750e-22
1.70125428e+04  4.91242926e-23  8.54519134e-23  1.39871850e-22
2.03091762e+04  5.48580874e-23  9.57680769e-23  1.56056051e-22
2.42446202e+04  6.24303264e-23  1.08620802e-22  1.76973502e-22
2.89426612e+04  7.25989472e-23  1.26824588e-22  2.05830238e-22
3.45510729e+04  8.46116263e-23  1.47549827e-22  2.40186423e-22
4.12462638e+04  1.00242824e-22  1.74784926e-22  2.83104918e-22
4.92388263e+04  1.22337420e-22  2.13540777e-22  3.44575524e-22
5.87801607e+04  1.53018568e-22  2.64240011e-22  4.28045067e-22
7.01703829e+04  1.94632884e-22  3.35210649e-22  5.44821429e-22
8.37677640e+04  2.48800525e-22  4.26957473e-22  6.97093499e-22
1.00000000e+05  3.20639837e-22  5.48071308e-22  9.00678512e-22


==> anc/limits_combined_qq.txt <==
Combined limits INCLUDING Seg1
qq channel      95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.00000000e+02  6.52438646e-23  1.34702686e-22  2.83264614e-22
1.19377664e+02  3.19799867e-23  6.61550055e-23  1.37986993e-22
1.42510267e+02  1.79082564e-23  3.69136311e-23  7.63189463e-23
1.70125428e+02  1.14834234e-23  2.35744026e-23  4.81701381e-23
2.03091762e+02  8.07334764e-24  1.64859822e-23  3.32484230e-23
2.42446202e+02  6.11324275e-24  1.23462135e-23  2.43820011e-23
2.89426612e+02  4.92100395e-24  9.87422910e-24  1.92655602e-23
3.45510729e+02  4.18218047e-24  8.29511214e-24  1.60309209e-23
4.12462638e+02  3.72294263e-24  7.33181906e-24  1.40283716e-23
4.92388263e+02  3.42642257e-24  6.71439763e-24  1.27478634e-23
5.87801607e+02  3.20931992e-24  6.29948330e-24  1.19086364e-23
7.01703829e+02  3.10064137e-24  6.07324695e-24  1.13603161e-23
8.37677640e+02  3.06636938e-24  5.96598406e-24  1.10900755e-23
1.00000000e+03  3.08558565e-24  5.98111879e-24  1.09914122e-23
1.19377664e+03  3.14344226e-24  6.05966273e-24  1.10983565e-23
1.42510267e+03  3.22486711e-24  6.20584124e-24  1.11511950e-23
1.70125428e+03  3.33757055e-24  6.42546422e-24  1.14971260e-23
2.03091762e+03  3.51339891e-24  6.74721182e-24  1.20032705e-23
2.42446202e+03  3.77223128e-24  7.10366054e-24  1.26395215e-23
2.89426612e+03  4.01343494e-24  7.61704803e-24  1.35663963e-23
3.45510729e+03  4.32733873e-24  8.24925202e-24  1.45650685e-23
4.12462638e+03  4.79444170e-24  8.96165438e-24  1.58455904e-23
4.92388263e+03  5.36802339e-24  9.88599156e-24  1.73466944e-23
5.87801607e+03  6.01208712e-24  1.10295490e-23  1.92479355e-23
7.01703829e+03  6.76239063e-24  1.23067396e-23  2.14856800e-23
8.37677640e+03  7.59947743e-24  1.39411117e-23  2.41402708e-23
1.00000000e+04  8.68357299e-24  1.58371663e-23  2.73228576e-23
1.19377664e+04  9.95064795e-24  1.80062037e-23  3.12232639e-23
1.42510267e+04  1.13615201e-23  2.04388245e-23  3.56812692e-23
1.70125428e+04  1.30339995e-23  2.35855767e-23  4.04868807e-23
2.03091762e+04  1.48467490e-23  2.69958659e-23  4.64294276e-23
2.42446202e+04  1.70670998e-23  3.09828798e-23  5.31670238e-23
2.89426612e+04  1.96445431e-23  3.57581760e-23  6.09839374e-23
3.45510729e+04  2.25729897e-23  4.10610477e-23  7.03005420e-23
4.12462638e+04  2.57680405e-23  4.71438093e-23  8.01760584e-23
4.92388263e+04  2.97459032e-23  5.44067826e-23  9.20013311e-23
5.87801607e+04  3.42819636e-23  6.28127897e-23  1.05440094e-22
7.01703829e+04  3.95360170e-23  7.23062953e-23  1.20740681e-22
8.37677640e+04  4.55683118e-23  8.33730178e-23  1.38779173e-22
1.00000000e+05  5.27003081e-23  9.60641383e-23  1.60318065e-22


==> anc/limits_combined_tautau.txt <==
Combined limits INCLUDING Seg1
tautau channel  95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.00000000e+02  1.18540195e-23  2.45383202e-23  5.15201879e-23
1.19377664e+02  5.94069049e-24  1.23118942e-23  2.56067363e-23
1.42510267e+02  3.52880477e-24  7.22796162e-24  1.48901702e-23
1.70125428e+02  2.42194862e-24  4.97655718e-24  1.00689245e-23
2.03091762e+02  1.86510829e-24  3.77219885e-24  7.42806612e-24
2.42446202e+02  1.56574604e-24  3.11084316e-24  6.04066782e-24
2.89426612e+02  1.39872115e-24  2.74624197e-24  5.23933974e-24
3.45510729e+02  1.31795030e-24  2.58408603e-24  4.84456693e-24
4.12462638e+02  1.30267195e-24  2.53150426e-24  4.68465454e-24
4.92388263e+02  1.31341483e-24  2.52472837e-24  4.65709436e-24
5.87801607e+02  1.33843636e-24  2.56835965e-24  4.68145514e-24
7.01703829e+02  1.37581763e-24  2.63081199e-24  4.73388518e-24
8.37677640e+02  1.40934726e-24  2.71939029e-24  4.86364754e-24
1.00000000e+03  1.46859293e-24  2.85075000e-24  5.06202143e-24
1.19377664e+03  1.55460176e-24  2.99051549e-24  5.31341931e-24
1.42510267e+03  1.64538238e-24  3.18449058e-24  5.66273956e-24
1.70125428e+03  1.80177285e-24  3.43027358e-24  6.08004370e-24
2.03091762e+03  2.04054776e-24  3.78226974e-24  6.65698659e-24
2.42446202e+03  2.30646715e-24  4.23233552e-24  7.41245461e-24
2.89426612e+03  2.62789260e-24  4.82537634e-24  8.41821522e-24
3.45510729e+03  3.04968248e-24  5.53150236e-24  9.70480191e-24
4.12462638e+03  3.51635679e-24  6.44941544e-24  1.11908066e-23
4.92388263e+03  4.11174546e-24  7.52260830e-24  1.30326673e-23
5.87801607e+03  4.82203492e-24  8.85016922e-24  1.53638964e-23
7.01703829e+03  5.64379250e-24  1.04439529e-23  1.80170435e-23
8.37677640e+03  6.59122762e-24  1.21987013e-23  2.07872613e-23
1.00000000e+04  7.74229332e-24  1.42292124e-23  2.40486015e-23
1.19377664e+04  9.00843226e-24  1.65117899e-23  2.77107183e-23
1.42510267e+04  1.03953093e-23  1.90309350e-23  3.15942946e-23
1.70125428e+04  1.20148408e-23  2.16277349e-23  3.57315345e-23
2.03091762e+04  1.37741092e-23  2.43651378e-23  4.00573990e-23
2.42446202e+04  1.55870812e-23  2.73570299e-23  4.47710698e-23
2.89426612e+04  1.77599665e-23  3.08141521e-23  4.99883830e-23
3.45510729e+04  1.99276962e-23  3.49793112e-23  5.61097789e-23
4.12462638e+04  2.28039084e-23  3.99803152e-23  6.43649189e-23
4.92388263e+04  2.67264096e-23  4.65377359e-23  7.51427767e-23
5.87801607e+04  3.19157190e-23  5.51310351e-23  8.94846056e-23
7.01703829e+04  3.88497358e-23  6.66984237e-23  1.09278627e-22
8.37677640e+04  4.80123385e-23  8.24921815e-23  1.36686918e-22
1.00000000e+05  6.05651110e-23  1.03682707e-22  1.72497270e-22


==> anc/limits_combined_tt.txt <==
Combined limits INCLUDING Seg1
tt channel      95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.80000000e+02  4.84061595e-22  9.99591879e-22  2.08132445e-21
2.14543290e+02  1.36359017e-22  2.79456002e-22  5.76055255e-22
2.55715684e+02  6.46904616e-23  1.32807025e-22  2.69999905e-22
3.04789356e+02  3.86655010e-23  7.87177055e-23  1.56889918e-22
3.63280617e+02  2.67068309e-23  5.39857921e-23  1.05796354e-22
4.32996770e+02  2.03796515e-23  4.09084810e-23  7.95917669e-23
5.16091953e+02  1.64893518e-23  3.28252593e-23  6.32051480e-23
6.15133697e+02  1.38999441e-23  2.74399662e-23  5.26988257e-23
7.33182260e+02  1.20105974e-23  2.36728539e-23  4.53398335e-23
8.73885189e+02  1.07180412e-23  2.10311773e-23  4.01748141e-23
1.04159002e+03  9.77677307e-24  1.92337517e-23  3.64790463e-23
1.24147861e+03  9.23352047e-24  1.80483147e-23  3.37950479e-23
1.47972724e+03  8.84569562e-24  1.72011142e-23  3.18845636e-23
1.76369750e+03  8.65478020e-24  1.67177515e-23  3.08591095e-23
2.10216369e+03  8.55815166e-24  1.64836637e-23  3.01128475e-23
2.50558397e+03  8.61585565e-24  1.65247857e-23  2.95866855e-23
2.98642348e+03  8.69163735e-24  1.66863168e-23  2.98784832e-23
3.55953955e+03  8.97058267e-24  1.71256834e-23  3.05484472e-23
4.24264069e+03  9.36083230e-24  1.78546084e-23  3.15626312e-23
5.05683383e+03  9.87047446e-24  1.85352568e-23  3.30040484e-23
6.02727648e+03  1.04409377e-23  1.96830279e-23  3.49253843e-23
7.18395402e+03  1.10729453e-23  2.10377574e-23  3.70061008e-23
8.56260626e+03  1.19882596e-23  2.24342671e-23  3.96942927e-23
1.02058318e+04  1.32143995e-23  2.43840001e-23  4.28417774e-23
1.21644040e+04  1.46630955e-23  2.67876110e-23  4.67556961e-23
1.44988403e+04  1.61696869e-23  2.94693685e-23  5.15341211e-23
1.72812716e+04  1.79140640e-23  3.27351260e-23  5.70535926e-23
2.05976714e+04  2.00662629e-23  3.68447085e-23  6.35077064e-23
2.45505122e+04  2.27902199e-23  4.13342071e-23  7.16217529e-23
2.92619314e+04  2.59626916e-23  4.67820463e-23  8.12614700e-23
3.48775056e+04  2.94518752e-23  5.30318435e-23  9.17374449e-23
4.15707489e+04  3.33521951e-23  6.07471626e-23  1.04168454e-22
4.95484734e+04  3.82304206e-23  6.92243557e-23  1.19089644e-22
5.90571805e+04  4.37394276e-23  7.96651360e-23  1.36219947e-22
7.03906765e+04  5.01834679e-23  9.12835507e-23  1.56390788e-22
8.38991517e+04  5.72294821e-23  1.04726368e-22  1.78408721e-22
1.00000000e+05  6.58578957e-23  1.21065267e-22  2.04604123e-22


==> anc/limits_noseg1_WW.txt <==
Combined limits EXCLUDING Seg1
WW channel      95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.00000000e+02  1.30614930e-20  1.72300702e-20  2.17497554e-20
1.19377664e+02  3.20720699e-21  4.29965482e-21  5.47406246e-21
1.42510267e+02  9.57712839e-22  1.32029995e-21  1.71343136e-21
1.70125428e+02  3.48251968e-22  5.07377233e-22  6.75289591e-22
2.03091762e+02  1.52082607e-22  2.35074016e-22  3.22383026e-22
2.42446202e+02  7.36606613e-23  1.22438358e-22  1.74231089e-22
2.89426612e+02  4.23426610e-23  7.34004176e-23  1.09500302e-22
3.45510729e+02  2.76599335e-23  4.96073457e-23  7.66609114e-23
4.12462638e+02  2.13414918e-23  3.86138988e-23  5.97135393e-23
4.92388263e+02  1.78270731e-23  3.21174570e-23  4.89929868e-23
5.87801607e+02  1.57507485e-23  2.81536395e-23  4.21155245e-23
7.01703829e+02  1.43662365e-23  2.57575801e-23  3.82769250e-23
8.37677640e+02  1.28920405e-23  2.36086229e-23  3.58616900e-23
1.00000000e+03  1.14316783e-23  2.14255689e-23  3.40825934e-23
1.19377664e+03  1.04443665e-23  1.99258540e-23  3.27138311e-23
1.42510267e+03  9.33384204e-24  1.79546901e-23  3.00522575e-23
1.70125428e+03  8.56638910e-24  1.64141345e-23  2.74942285e-23
2.03091762e+03  8.50017954e-24  1.63691790e-23  2.72405772e-23
2.42446202e+03  9.05397553e-24  1.74640931e-23  2.90931208e-23
2.89426612e+03  9.58002946e-24  1.86214584e-23  3.10661235e-23
3.45510729e+03  9.80995592e-24  1.91412764e-23  3.22007046e-23
4.12462638e+03  1.00825487e-23  1.97143612e-23  3.33702955e-23
4.92388263e+03  1.03258844e-23  2.02552002e-23  3.45240587e-23
5.87801607e+03  1.07396139e-23  2.11029221e-23  3.62545832e-23
7.01703829e+03  1.13795530e-23  2.24202523e-23  3.85487662e-23
8.37677640e+03  1.23718687e-23  2.43003195e-23  4.16167991e-23
1.00000000e+04  1.38062198e-23  2.69199335e-23  4.59335362e-23
1.19377664e+04  1.52390476e-23  2.97341548e-23  5.07744469e-23
1.42510267e+04  1.64889173e-23  3.23545204e-23  5.59907139e-23
1.70125428e+04  1.81668648e-23  3.59521057e-23  6.32141696e-23
2.03091762e+04  2.03919255e-23  4.03813588e-23  7.18786687e-23
2.42446202e+04  2.32283876e-23  4.63972054e-23  8.31408520e-23
2.89426612e+04  2.68221850e-23  5.37658284e-23  9.67128958e-23
3.45510729e+04  3.01470330e-23  6.03066855e-23  1.08264756e-22
4.12462638e+04  3.43750714e-23  6.83574985e-23  1.22551585e-22
4.92388263e+04  4.03178642e-23  8.05728395e-23  1.44260223e-22
5.87801607e+04  4.73140077e-23  9.50062101e-23  1.70393382e-22
7.01703829e+04  5.69801521e-23  1.14231974e-22  2.04741704e-22
8.37677640e+04  6.72481454e-23  1.34999796e-22  2.42158597e-22
1.00000000e+05  7.99515235e-23  1.60398774e-22  2.87780039e-22


==> anc/limits_noseg1_ZZ.txt <==
Combined limits EXCLUDING Seg1
ZZ channel      95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.00000000e+02  3.16568238e-20  4.15690514e-20  5.23915019e-20
1.19377664e+02  5.50249791e-21  7.36609690e-21  9.34763087e-21
1.42510267e+02  1.64306929e-21  2.26171284e-21  2.93029314e-21
1.70125428e+02  6.44683755e-22  9.37494878e-22  1.24628991e-21
2.03091762e+02  2.93638544e-22  4.52229088e-22  6.15847103e-22
2.42446202e+02  1.58828105e-22  2.56088233e-22  3.58554942e-22
2.89426612e+02  9.62830342e-23  1.60283243e-22  2.29098082e-22
3.45510729e+02  6.47514863e-23  1.09871743e-22  1.60351031e-22
4.12462638e+02  4.67288117e-23  8.09949475e-23  1.19710137e-22
4.92388263e+02  3.58374074e-23  6.29232455e-23  9.41253975e-23
5.87801607e+02  2.89505744e-23  5.12609695e-23  7.70551378e-23
7.01703829e+02  2.44526571e-23  4.34883525e-23  6.57261771e-23
8.37677640e+02  2.13879861e-23  3.82933005e-23  5.79526762e-23
1.00000000e+03  1.91866911e-23  3.46083721e-23  5.27224221e-23
1.19377664e+03  1.76448171e-23  3.20357942e-23  4.90779156e-23
1.42510267e+03  1.65617066e-23  3.02837114e-23  4.66090000e-23
1.70125428e+03  1.57776428e-23  2.90574429e-23  4.50391946e-23
2.03091762e+03  1.52759524e-23  2.82894616e-23  4.43510713e-23
2.42446202e+03  1.49794590e-23  2.79327139e-23  4.43503224e-23
2.89426612e+03  1.48411947e-23  2.79109180e-23  4.49709368e-23
3.45510729e+03  1.48332016e-23  2.81814181e-23  4.60183616e-23
4.12462638e+03  1.49840108e-23  2.87662455e-23  4.74511711e-23
4.92388263e+03  1.53072570e-23  2.96417357e-23  4.93210893e-23
5.87801607e+03  1.57671135e-23  3.07608790e-23  5.19318078e-23
7.01703829e+03  1.64412214e-23  3.21717073e-23  5.50389388e-23
8.37677640e+03  1.72786062e-23  3.39698115e-23  5.89745362e-23
1.00000000e+04  1.83209246e-23  3.62615515e-23  6.35154646e-23
1.19377664e+04  1.96282981e-23  3.89842322e-23  6.88229304e-23
1.42510267e+04  2.12358933e-23  4.23019662e-23  7.53614383e-23
1.70125428e+04  2.31585348e-23  4.62502153e-23  8.26860828e-23
2.03091762e+04  2.54510290e-23  5.09727319e-23  9.12763702e-23
2.42446202e+04  2.82302241e-23  5.65518293e-23  1.01660003e-22
2.89426612e+04  3.15506472e-23  6.31715550e-23  1.13927896e-22
3.45510729e+04  3.55797384e-23  7.12486445e-23  1.28058358e-22
4.12462638e+04  4.04452859e-23  8.07570983e-23  1.44941662e-22
4.92388263e+04  4.60213576e-23  9.19956546e-23  1.64878505e-22
5.87801607e+04  5.28600661e-23  1.05485680e-22  1.88986501e-22
7.01703829e+04  6.09828665e-23  1.21918724e-22  2.17471053e-22
8.37677640e+04  7.08439992e-23  1.41399156e-22  2.52047300e-22
1.00000000e+05  8.26868546e-23  1.64599397e-22  2.92962204e-22


==> anc/limits_noseg1_bb.txt <==
Combined limits EXCLUDING Seg1
bb channel      95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.00000000e+02  7.68184525e-21  1.02390234e-20  1.29734075e-20
1.19377664e+02  3.08979185e-21  4.21942772e-21  5.42313213e-21
1.42510267e+02  1.36600238e-21  1.96775735e-21  2.60563766e-21
1.70125428e+02  6.85030042e-22  1.04655085e-21  1.42203547e-21
2.03091762e+02  3.65652748e-22  5.89258562e-22  8.24590508e-22
2.42446202e+02  2.29929368e-22  3.80652690e-22  5.40439435e-22
2.89426612e+02  1.54742859e-22  2.59194113e-22  3.72417636e-22
3.45510729e+02  1.10612520e-22  1.86006750e-22  2.67524357e-22
4.12462638e+02  8.14139164e-23  1.37581481e-22  1.97978695e-22
4.92388263e+02  6.14558128e-23  1.04403208e-22  1.50963115e-22
5.87801607e+02  4.77028355e-23  8.16895246e-23  1.18780720e-22
7.01703829e+02  3.79551935e-23  6.59259757e-23  9.68821461e-23
8.37677640e+02  3.08701982e-23  5.44966183e-23  8.10493182e-23
1.00000000e+03  2.59743503e-23  4.62541603e-23  6.97541198e-23
1.19377664e+03  2.26028272e-23  4.05654309e-23  6.15272756e-23
1.42510267e+03  2.01993235e-23  3.64617793e-23  5.56591328e-23
1.70125428e+03  1.85358774e-23  3.36491329e-23  5.15827645e-23
2.03091762e+03  1.74178683e-23  3.18350172e-23  4.90702056e-23
2.42446202e+03  1.67424027e-23  3.07929334e-23  4.75956110e-23
2.89426612e+03  1.63153762e-23  3.01832314e-23  4.71320483e-23
3.45510729e+03  1.61406387e-23  2.99779343e-23  4.73739647e-23
4.12462638e+03  1.61290433e-23  3.02363159e-23  4.82410013e-23
4.92388263e+03  1.62464408e-23  3.07022120e-23  4.96793064e-23
5.87801607e+03  1.65363455e-23  3.16277555e-23  5.18263156e-23
7.01703829e+03  1.69574350e-23  3.27603089e-23  5.42122642e-23
8.37677640e+03  1.75803781e-23  3.42130215e-23  5.73846896e-23
1.00000000e+04  1.83465707e-23  3.58842146e-23  6.11684906e-23
1.19377664e+04  1.93331514e-23  3.79726337e-23  6.57060473e-23
1.42510267e+04  2.04953640e-23  4.05518905e-23  7.10809902e-23
1.70125428e+04  2.19674682e-23  4.36576690e-23  7.72305741e-23
2.03091762e+04  2.38000779e-23  4.74205666e-23  8.47265769e-23
2.42446202e+04  2.59752921e-23  5.19998158e-23  9.33264273e-23
2.89426612e+04  2.86567012e-23  5.74565501e-23  1.03717619e-22
3.45510729e+04  3.18499277e-23  6.39766649e-23  1.15796667e-22
4.12462638e+04  3.56651127e-23  7.16235166e-23  1.29707241e-22
4.92388263e+04  4.04053002e-23  8.09556334e-23  1.46233044e-22
5.87801607e+04  4.60591419e-23  9.19999872e-23  1.65932022e-22
7.01703829e+04  5.26352025e-23  1.05224918e-22  1.88954142e-22
8.37677640e+04  6.05676126e-23  1.21076010e-22  2.16971518e-22
1.00000000e+05  7.01512831e-23  1.40275984e-22  2.50290412e-22


==> anc/limits_noseg1_ee.txt <==
Combined limits EXCLUDING Seg1
ee channel      95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.00000000e+02  1.83353839e-22  2.46702697e-22  3.15118883e-22
1.19377664e+02  8.11810070e-23  1.12773712e-22  1.46882593e-22
1.42510267e+02  3.78659942e-23  5.72563697e-23  7.75761839e-23
1.70125428e+02  2.16726821e-23  3.55813986e-23  5.05266168e-23
2.03091762e+02  1.32317317e-23  2.32321395e-23  3.53719230e-23
2.42446202e+02  9.87316309e-24  1.81123082e-23  2.89567195e-23
2.89426612e+02  8.38182082e-24  1.56081457e-23  2.55770725e-23
3.45510729e+02  7.95896972e-24  1.47595217e-23  2.38406079e-23
4.12462638e+02  8.06904400e-24  1.48487782e-23  2.32940630e-23
4.92388263e+02  8.36879582e-24  1.52181246e-23  2.32376104e-23
5.87801607e+02  8.86381942e-24  1.61192806e-23  2.44320130e-23
7.01703829e+02  9.32982192e-24  1.73276230e-23  2.67777813e-23
8.37677640e+02  9.18709791e-24  1.76977410e-23  2.88871419e-23
1.00000000e+03  9.00048665e-24  1.79046626e-23  3.14108943e-23
1.19377664e+03  9.01884441e-24  1.83437967e-23  3.35814997e-23
1.42510267e+03  8.64572674e-24  1.76116622e-23  3.29751937e-23
1.70125428e+03  8.61653225e-24  1.75497937e-23  3.29177081e-23
2.03091762e+03  9.51477607e-24  1.94146198e-23  3.66385203e-23
2.42446202e+03  1.08834797e-23  2.23142041e-23  4.24629304e-23
2.89426612e+03  1.23200757e-23  2.54668066e-23  4.81999485e-23
3.45510729e+03  1.41292855e-23  2.91844775e-23  5.49748657e-23
4.12462638e+03  1.61082330e-23  3.30978607e-23  6.21980493e-23
4.92388263e+03  1.83035492e-23  3.73779407e-23  6.95028988e-23
5.87801607e+03  2.11939957e-23  4.30750007e-23  7.96821081e-23
7.01703829e+03  2.45986820e-23  4.94565719e-23  9.03201147e-23
8.37677640e+03  2.92378153e-23  5.79787124e-23  1.04588789e-22
1.00000000e+04  3.54355502e-23  6.94104932e-23  1.23349158e-22
1.19377664e+04  4.30626300e-23  8.34568055e-23  1.45717457e-22
1.42510267e+04  5.15416425e-23  9.90186545e-23  1.72445681e-22
1.70125428e+04  6.21142137e-23  1.18678657e-22  2.07440954e-22
2.03091762e+04  7.48493097e-23  1.43425881e-22  2.50412087e-22
2.42446202e+04  9.16760617e-23  1.76506006e-22  3.09407384e-22
2.89426612e+04  1.14358324e-22  2.20805286e-22  3.88372303e-22
3.45510729e+04  1.41433049e-22  2.72721507e-22  4.80778383e-22
4.12462638e+04  1.75466975e-22  3.39167406e-22  5.99069882e-22
4.92388263e+04  2.21363755e-22  4.29231153e-22  7.59015967e-22
5.87801607e+04  2.81831322e-22  5.49323839e-22  9.69769676e-22
7.01703829e+04  3.64165264e-22  7.12919109e-22  1.25590348e-21
8.37677640e+04  4.67966483e-22  9.21363025e-22  1.61722602e-21
1.00000000e+05  6.02763127e-22  1.19514427e-21  2.10135921e-21


==> anc/limits_noseg1_gg.txt <==
Combined limits EXCLUDING Seg1
gg channel      95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.00000000e+02  1.29616013e-21  1.72015838e-21  2.17768061e-21
1.19377664e+02  5.29801919e-22  7.13044980e-22  9.12052086e-22
1.42510267e+02  2.40462196e-22  3.35455762e-22  4.37490902e-22
1.70125428e+02  1.19468726e-22  1.75699551e-22  2.35054382e-22
2.03091762e+02  6.43558462e-23  9.95395661e-23  1.36446770e-22
2.42446202e+02  3.87151768e-23  6.28824958e-23  8.84943905e-23
2.89426612e+02  2.54558407e-23  4.28299516e-23  6.18728222e-23
3.45510729e+02  1.81776246e-23  3.13256881e-23  4.62749893e-23
4.12462638e+02  1.38863807e-23  2.44997479e-23  3.69874402e-23
4.92388263e+02  1.13711153e-23  2.02153486e-23  3.08903093e-23
5.87801607e+02  9.88529456e-24  1.76804942e-23  2.70515416e-23
7.01703829e+02  8.91171394e-24  1.60577442e-23  2.45250780e-23
8.37677640e+02  8.30003884e-24  1.50169989e-23  2.29473716e-23
1.00000000e+03  7.93713043e-24  1.44723576e-23  2.21198738e-23
1.19377664e+03  7.72831340e-24  1.41899732e-23  2.17999447e-23
1.42510267e+03  7.61686689e-24  1.40465959e-23  2.18601471e-23
1.70125428e+03  7.57258504e-24  1.40868689e-23  2.22247531e-23
2.03091762e+03  7.58325720e-24  1.42423959e-23  2.27930660e-23
2.42446202e+03  7.62956678e-24  1.45338349e-23  2.36889881e-23
2.89426612e+03  7.73846121e-24  1.49144205e-23  2.46462922e-23
3.45510729e+03  7.91756026e-24  1.54281146e-23  2.58313657e-23
4.12462638e+03  8.19413802e-24  1.60545413e-23  2.73373959e-23
4.92388263e+03  8.57227680e-24  1.68471681e-23  2.92362176e-23
5.87801607e+03  9.07262662e-24  1.79276046e-23  3.15191130e-23
7.01703829e+03  9.70444592e-24  1.92715561e-23  3.40692392e-23
8.37677640e+03  1.04706138e-23  2.08724282e-23  3.72099299e-23
1.00000000e+04  1.14325007e-23  2.28366022e-23  4.09088262e-23
1.19377664e+04  1.25582733e-23  2.51481514e-23  4.51846838e-23
1.42510267e+04  1.39117944e-23  2.79263254e-23  5.02122115e-23
1.70125428e+04  1.55496236e-23  3.11444794e-23  5.61424225e-23
2.03091762e+04  1.74928972e-23  3.50073009e-23  6.30041682e-23
2.42446202e+04  1.98320170e-23  3.96953297e-23  7.11434287e-23
2.89426612e+04  2.26374200e-23  4.52186659e-23  8.08403288e-23
3.45510729e+04  2.59716222e-23  5.16916661e-23  9.23031442e-23
4.12462638e+04  2.99630800e-23  5.95303950e-23  1.05833547e-22
4.92388263e+04  3.47038871e-23  6.88491320e-23  1.22222622e-22
5.87801607e+04  4.03758434e-23  8.00691918e-23  1.41851699e-22
7.01703829e+04  4.70879470e-23  9.33023953e-23  1.65288634e-22
8.37677640e+04  5.51416449e-23  1.09411976e-22  1.93561107e-22
1.00000000e+05  6.49823104e-23  1.28849730e-22  2.27929837e-22


==> anc/limits_noseg1_hh.txt <==
Combined limits EXCLUDING Seg1
hh channel      95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.30000000e+02  1.54934900e-21  2.09463362e-21  2.68155811e-21
1.54843226e+02  3.59165996e-22  5.30416748e-22  7.13813240e-22
1.84434036e+02  1.50118038e-22  2.43665072e-22  3.45079172e-22
2.19679701e+02  8.24049245e-23  1.44085269e-22  2.17129382e-22
2.61660875e+02  5.75618201e-23  1.04204606e-22  1.63886138e-22
3.11664723e+02  4.70328174e-23  8.59522123e-23  1.35738043e-22
3.71224394e+02  4.30250456e-23  7.79947078e-23  1.20210145e-22
4.42166022e+02  3.96096326e-23  7.07909023e-23  1.05847434e-22
5.26664718e+02  3.73796973e-23  6.60069357e-23  9.71444216e-23
6.27311262e+02  3.44769442e-23  6.10708397e-23  8.98394502e-23
7.47191536e+02  3.08562357e-23  5.56827265e-23  8.33840520e-23
8.89981139e+02  2.69553527e-23  4.92919410e-23  7.59675746e-23
1.06005808e+03  2.41933838e-23  4.45445592e-23  6.96034891e-23
1.26263703e+03  2.17612573e-23  4.01333014e-23  6.30570064e-23
1.50392916e+03  1.99312751e-23  3.68207660e-23  5.77264878e-23
1.79133264e+03  1.87720795e-23  3.47625027e-23  5.45372456e-23
2.13365943e+03  1.82358184e-23  3.38598008e-23  5.32984915e-23
2.54140546e+03  1.78685039e-23  3.32911736e-23  5.27034036e-23
3.02707246e+03  1.76058328e-23  3.29037116e-23  5.24084896e-23
3.60555128e+03  1.74243758e-23  3.27296720e-23  5.26519010e-23
4.29457840e+03  1.74719357e-23  3.30347416e-23  5.35261213e-23
5.11527980e+03  1.76412645e-23  3.36287450e-23  5.49356159e-23
6.09281868e+03  1.80114448e-23  3.45680985e-23  5.69364713e-23
7.25716693e+03  1.85269574e-23  3.58508838e-23  5.95222462e-23
8.64402416e+03  1.92686928e-23  3.74592643e-23  6.30023861e-23
1.02959122e+04  2.01295801e-23  3.93571266e-23  6.69759799e-23
1.22634790e+04  2.12594552e-23  4.17491425e-23  7.19698448e-23
1.46070511e+04  2.25876705e-23  4.46534766e-23  7.77978641e-23
1.73984840e+04  2.42253402e-23  4.80500824e-23  8.45945672e-23
2.07233646e+04  2.62590378e-23  5.22377299e-23  9.27985420e-23
2.46836356e+04  2.86785198e-23  5.72675411e-23  1.02321042e-22
2.94007213e+04  3.16340791e-23  6.33374477e-23  1.13554800e-22
3.50192504e+04  3.51514304e-23  7.04501753e-23  1.26848604e-22
4.17114900e+04  3.93246882e-23  7.90214953e-23  1.42218921e-22
4.96826284e+04  4.47855443e-23  8.93895697e-23  1.60857404e-22
5.91770651e+04  5.08208425e-23  1.01714716e-22  1.82758158e-22
7.04859052e+04  5.83233484e-23  1.16531981e-22  2.09181965e-22
8.39558844e+04  6.72645852e-23  1.34597293e-22  2.40820770e-22
1.00000000e+05  7.82276014e-23  1.56359906e-22  2.78953850e-22


==> anc/limits_noseg1_line.txt <==
Combined limits EXCLUDING Seg1
line10% channel  95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.00000000e+02  6.02462139e-25  8.37477576e-25  1.09587679e-24
1.19377664e+02  3.07769318e-25  4.77639831e-25  6.54774389e-25
1.42510267e+02  1.69873316e-25  2.94479248e-25  4.39224231e-25
1.70125428e+02  1.10642517e-25  2.00129365e-25  3.16829688e-25
2.03091762e+02  8.72143174e-26  1.64013905e-25  2.76659467e-25
2.42446202e+02  8.54000713e-26  1.63826075e-25  2.78063017e-25
2.89426612e+02  9.51960504e-26  1.80245271e-25  2.92352515e-25
3.45510729e+02  1.06019205e-25  1.95295827e-25  2.99632432e-25
4.12462638e+02  1.17972511e-25  2.13212223e-25  3.18478813e-25
4.92388263e+02  1.32605322e-25  2.44336469e-25  3.68014500e-25
5.87801607e+02  1.36737341e-25  2.65273852e-25  4.30572122e-25
7.01703829e+02  1.23138991e-25  2.56564593e-25  4.86908982e-25
8.37677640e+02  1.12689861e-25  2.45351117e-25  5.28174352e-25
1.00000000e+03  1.09394471e-25  2.38803894e-25  5.21637823e-25
1.19377664e+03  1.04426807e-25  2.18824286e-25  4.51862028e-25
1.42510267e+03  1.10402543e-25  2.24641480e-25  4.35970759e-25
1.70125428e+03  1.44850354e-25  2.97166709e-25  5.68265135e-25
2.03091762e+03  2.08083560e-25  4.38239211e-25  8.45396753e-25
2.42446202e+03  2.64343941e-25  5.57074905e-25  1.07587880e-24
2.89426612e+03  2.91770644e-25  6.04288227e-25  1.14915148e-24
3.45510729e+03  3.32339860e-25  6.81918173e-25  1.28459494e-24
4.12462638e+03  3.83910890e-25  7.77880499e-25  1.45129842e-24
4.92388263e+03  4.44354529e-25  8.91470106e-25  1.62893925e-24
5.87801607e+03  5.43338460e-25  1.07873354e-24  1.93449767e-24
7.01703829e+03  7.19077726e-25  1.39284981e-24  2.43099931e-24
8.37677640e+03  9.43733908e-25  1.79540346e-24  3.04044458e-24
1.00000000e+04  1.22218716e-24  2.29797974e-24  3.82435387e-24
1.19377664e+04  1.48618528e-24  2.80500827e-24  4.71854767e-24
1.42510267e+04  1.73099080e-24  3.31709044e-24  5.82757316e-24
1.70125428e+04  2.17660915e-24  4.30164105e-24  7.84243148e-24
2.03091762e+04  2.93784037e-24  5.94086159e-24  1.11981040e-23
2.42446202e+04  4.12700561e-24  8.38606815e-24  1.57204600e-23
2.89426612e+04  5.51807631e-24  1.11031875e-23  2.07262170e-23
3.45510729e+04  7.12285156e-24  1.42778988e-23  2.67222255e-23
4.12462638e+04  9.57501554e-24  1.91852445e-23  3.61383128e-23
4.92388263e+04  1.33492386e-23  2.66486459e-23  5.01788805e-23
5.87801607e+04  1.99997479e-23  3.97823271e-23  7.45377436e-23
7.01703829e+04  2.95272350e-23  5.87510038e-23  1.11300287e-22
8.37677640e+04  4.30271648e-23  8.54747083e-23  1.62645514e-22
1.00000000e+05  6.93785702e-23  1.38090005e-22  2.64052939e-22


==> anc/limits_noseg1_mumu.txt <==
Combined limits EXCLUDING Seg1
mumu channel    95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.00000000e+02  3.30750733e-22  4.44763021e-22  5.68017448e-22
1.19377664e+02  1.44581330e-22  2.00758439e-22  2.61454106e-22
1.42510267e+02  6.67127822e-23  1.00642202e-22  1.36237140e-22
1.70125428e+02  3.76502682e-23  6.17010536e-23  8.77184959e-23
2.03091762e+02  2.26237158e-23  3.96934464e-23  6.02964329e-23
2.42446202e+02  1.65957368e-23  3.04246382e-23  4.85280524e-23
2.89426612e+02  1.38894480e-23  2.58348632e-23  4.22906063e-23
3.45510729e+02  1.29947015e-23  2.41127312e-23  3.88846197e-23
4.12462638e+02  1.30184609e-23  2.39434961e-23  3.75795133e-23
4.92388263e+02  1.33556406e-23  2.42811166e-23  3.70566563e-23
5.87801607e+02  1.39421057e-23  2.53811979e-23  3.84569102e-23
7.01703829e+02  1.44325028e-23  2.67906124e-23  4.13575472e-23
8.37677640e+02  1.40336101e-23  2.70390300e-23  4.39269862e-23
1.00000000e+03  1.35603345e-23  2.69014924e-23  4.68789774e-23
1.19377664e+03  1.33771725e-23  2.71424031e-23  4.93811251e-23
1.42510267e+03  1.26468741e-23  2.56841566e-23  4.78420706e-23
1.70125428e+03  1.23358362e-23  2.51554529e-23  4.70260606e-23
2.03091762e+03  1.32858045e-23  2.71065654e-23  5.10303078e-23
2.42446202e+03  1.49123280e-23  3.04856726e-23  5.77603564e-23
2.89426612e+03  1.65959155e-23  3.42015475e-23  6.46045578e-23
3.45510729e+03  1.86320107e-23  3.83527114e-23  7.21693879e-23
4.12462638e+03  2.07425105e-23  4.27094834e-23  8.00408949e-23
4.92388263e+03  2.31115596e-23  4.74098857e-23  8.82953340e-23
5.87801607e+03  2.63050578e-23  5.36399172e-23  9.89281196e-23
7.01703829e+03  2.99631356e-23  6.07508785e-23  1.10676853e-22
8.37677640e+03  3.49924535e-23  6.99207989e-23  1.25762023e-22
1.00000000e+04  4.17625424e-23  8.22012838e-23  1.46128001e-22
1.19377664e+04  4.97016667e-23  9.67760665e-23  1.69065437e-22
1.42510267e+04  5.85392552e-23  1.13190040e-22  1.96589733e-22
1.70125428e+04  6.94149952e-23  1.33432942e-22  2.32314322e-22
2.03091762e+04  8.22332116e-23  1.58279673e-22  2.76904050e-22
2.42446202e+04  9.94005866e-23  1.91771763e-22  3.36793229e-22
2.89426612e+04  1.22131149e-22  2.36204945e-22  4.15193857e-22
3.45510729e+04  1.48832836e-22  2.87709976e-22  5.07179272e-22
4.12462638e+04  1.82657867e-22  3.52788218e-22  6.23210948e-22
4.92388263e+04  2.28086904e-22  4.41158675e-22  7.82098671e-22
5.87801607e+04  2.88091004e-22  5.60995231e-22  9.92522324e-22
7.01703829e+04  3.70097939e-22  7.23700088e-22  1.27692814e-21
8.37677640e+04  4.73375562e-22  9.31494286e-22  1.63636184e-21
1.00000000e+05  6.07609137e-22  1.20272606e-21  2.11296384e-21


==> anc/limits_noseg1_qq.txt <==
Combined limits EXCLUDING Seg1
qq channel      95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.00000000e+02  1.35841335e-21  1.80417110e-21  2.28409174e-21
1.19377664e+02  5.65935150e-22  7.64104381e-22  9.78823836e-22
1.42510267e+02  2.52820093e-22  3.56850832e-22  4.67091322e-22
1.70125428e+02  1.27902381e-22  1.90978278e-22  2.56945703e-22
2.03091762e+02  6.98754921e-23  1.10042106e-22  1.52215652e-22
2.42446202e+02  4.30001269e-23  7.08668235e-23  1.00365341e-22
2.89426612e+02  2.89077461e-23  4.90208968e-23  7.10979469e-23
3.45510729e+02  2.10522291e-23  3.63909799e-23  5.37743719e-23
4.12462638e+02  1.62822425e-23  2.86634862e-23  4.30624723e-23
4.92388263e+02  1.33856129e-23  2.37353485e-23  3.59399293e-23
5.87801607e+02  1.15644385e-23  2.05918716e-23  3.12800884e-23
7.01703829e+02  1.03484324e-23  1.85850707e-23  2.82404008e-23
8.37677640e+02  9.51681202e-24  1.71999534e-23  2.62623560e-23
1.00000000e+03  8.99533429e-24  1.63636472e-23  2.50845834e-23
1.19377664e+03  8.66958091e-24  1.58857478e-23  2.44776519e-23
1.42510267e+03  8.47394811e-24  1.56315343e-23  2.42965465e-23
1.70125428e+03  8.39098188e-24  1.55428070e-23  2.44876640e-23
2.03091762e+03  8.38852171e-24  1.57259173e-23  2.50509733e-23
2.42446202e+03  8.45895950e-24  1.59926369e-23  2.59075464e-23
2.89426612e+03  8.58225299e-24  1.64512068e-23  2.70157158e-23
3.45510729e+03  8.78529373e-24  1.70102576e-23  2.82379456e-23
4.12462638e+03  9.07412562e-24  1.77222300e-23  2.98915177e-23
4.92388263e+03  9.47998340e-24  1.85764020e-23  3.18001590e-23
5.87801607e+03  1.00030962e-23  1.96694173e-23  3.42002081e-23
7.01703829e+03  1.06395101e-23  2.10445223e-23  3.69920963e-23
8.37677640e+03  1.14426988e-23  2.27302390e-23  4.01525870e-23
1.00000000e+04  1.24307579e-23  2.47554407e-23  4.41220669e-23
1.19377664e+04  1.36351601e-23  2.71956816e-23  4.86313541e-23
1.42510267e+04  1.50289014e-23  3.00795516e-23  5.39346181e-23
1.70125428e+04  1.67161177e-23  3.34681872e-23  6.00912848e-23
2.03091762e+04  1.87128104e-23  3.74612902e-23  6.73198357e-23
2.42446202e+04  2.11040276e-23  4.22402895e-23  7.58973630e-23
2.89426612e+04  2.39982581e-23  4.79890285e-23  8.59331764e-23
3.45510729e+04  2.74099449e-23  5.47245363e-23  9.78161391e-23
4.12462638e+04  3.14996883e-23  6.26737376e-23  1.11890738e-22
4.92388263e+04  3.63035783e-23  7.22222871e-23  1.28592388e-22
5.87801607e+04  4.21433333e-23  8.36244890e-23  1.48459697e-22
7.01703829e+04  4.89756961e-23  9.73229496e-23  1.72853366e-22
8.37677640e+04  5.72147975e-23  1.13474385e-22  2.01454974e-22
1.00000000e+05  6.71824938e-23  1.33203898e-22  2.35812864e-22


==> anc/limits_noseg1_tautau.txt <==
Combined limits EXCLUDING Seg1
tautau channel  95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.00000000e+02  2.41481404e-22  3.21373935e-22  4.07475741e-22
1.19377664e+02  9.97188233e-23  1.35894172e-22  1.74959906e-22
1.42510267e+02  4.47857074e-23  6.46522699e-23  8.56432855e-23
1.70125428e+02  2.30603128e-23  3.54838316e-23  4.84949548e-23
2.03091762e+02  1.28528021e-23  2.11095579e-23  2.99235819e-23
2.42446202e+02  8.33064517e-24  1.42766415e-23  2.10873154e-23
2.89426612e+02  5.92570774e-24  1.05420640e-23  1.61747175e-23
3.45510729e+02  4.70520137e-24  8.51636840e-24  1.32084774e-23
4.12462638e+02  4.06625731e-24  7.36797331e-24  1.15015471e-23
4.92388263e+02  3.72468237e-24  6.77120845e-24  1.04850097e-23
5.87801607e+02  3.59274012e-24  6.54415676e-24  1.00321990e-23
7.01703829e+02  3.56697107e-24  6.50470717e-24  9.95854082e-24
8.37677640e+02  3.56897575e-24  6.56731656e-24  1.01275782e-23
1.00000000e+03  3.58713301e-24  6.72242408e-24  1.05433518e-23
1.19377664e+03  3.64069335e-24  6.92223164e-24  1.11322646e-23
1.42510267e+03  3.64697396e-24  7.06015225e-24  1.16391878e-23
1.70125428e+03  3.65614774e-24  7.17450816e-24  1.22156166e-23
2.03091762e+03  3.70684038e-24  7.36889682e-24  1.29692029e-23
2.42446202e+03  3.81605819e-24  7.66932961e-24  1.38328266e-23
2.89426612e+03  3.97949110e-24  8.06278760e-24  1.48618086e-23
3.45510729e+03  4.24089947e-24  8.63924900e-24  1.61127901e-23
4.12462638e+03  4.58418479e-24  9.40621034e-24  1.77347734e-23
4.92388263e+03  5.05608513e-24  1.04240285e-23  1.96543570e-23
5.87801607e+03  5.72461499e-24  1.16905124e-23  2.20108327e-23
7.01703829e+03  6.50762497e-24  1.31752551e-23  2.48755296e-23
8.37677640e+03  7.47122500e-24  1.50754147e-23  2.81651121e-23
1.00000000e+04  8.70527614e-24  1.74922504e-23  3.21626448e-23
1.19377664e+04  1.02118711e-23  2.03923363e-23  3.69370052e-23
1.42510267e+04  1.20683461e-23  2.39257054e-23  4.28006746e-23
1.70125428e+04  1.43402756e-23  2.83709189e-23  5.03336284e-23
2.03091762e+04  1.71761965e-23  3.38487240e-23  5.92612489e-23
2.42446202e+04  2.06725551e-23  4.06520509e-23  7.08549847e-23
2.89426612e+04  2.51770495e-23  4.91587572e-23  8.53817137e-23
3.45510729e+04  3.06768584e-23  5.98094552e-23  1.03598312e-22
4.12462638e+04  3.77459731e-23  7.35177740e-23  1.26974764e-22
4.92388263e+04  4.68484941e-23  9.11951972e-23  1.57577547e-22
5.87801607e+04  5.87398512e-23  1.14698140e-22  1.99388216e-22
7.01703829e+04  7.44842804e-23  1.45990839e-22  2.55211304e-22
8.37677640e+04  9.54821346e-23  1.87865909e-22  3.31201083e-22
1.00000000e+05  1.23578760e-22  2.44136195e-22  4.33007679e-22


==> anc/limits_noseg1_tt.txt <==
Combined limits EXCLUDING Seg1
tt channel      95% <sigv> upper limits [cm^3/s]. Cols represent band of systematic uncertainty in J
Mass [GeV]      -1 sig (syst)   median          +1 sig        
1.80000000e+02  8.39990885e-21  1.14557298e-20  1.47525360e-20
2.14543290e+02  1.77149809e-21  2.57273627e-21  3.40624600e-21
2.55715684e+02  6.61526309e-22  1.01412843e-21  1.37482511e-21
3.04789356e+02  3.08441795e-22  4.95988244e-22  6.92620343e-22
3.63280617e+02  1.71723127e-22  2.86349844e-22  4.10104751e-22
4.32996770e+02  1.11247937e-22  1.89584836e-22  2.76422465e-22
5.16091953e+02  7.99957736e-23  1.37974648e-22  2.02724477e-22
6.15133697e+02  6.22242678e-23  1.07936398e-22  1.58619535e-22
7.33182260e+02  5.02028245e-23  8.80724252e-23  1.29881158e-22
8.73885189e+02  4.16091041e-23  7.37676124e-23  1.09544303e-22
1.04159002e+03  3.54361745e-23  6.34636315e-23  9.58214842e-23
1.24147861e+03  3.08650957e-23  5.57529652e-23  8.51229932e-23
1.47972724e+03  2.74814445e-23  4.99151005e-23  7.67935339e-23
1.76369750e+03  2.50167861e-23  4.57808057e-23  7.08055934e-23
2.10216369e+03  2.34266360e-23  4.31850039e-23  6.68786332e-23
2.50558397e+03  2.24646520e-23  4.15145102e-23  6.48782324e-23
2.98642348e+03  2.18374384e-23  4.05198389e-23  6.38272826e-23
3.55953955e+03  2.14765148e-23  4.00006386e-23  6.36298449e-23
4.24264069e+03  2.13282323e-23  4.00476273e-23  6.43399423e-23
5.05683383e+03  2.14095985e-23  4.04675013e-23  6.55537095e-23
6.02727648e+03  2.16325627e-23  4.12854151e-23  6.74524359e-23
7.18395402e+03  2.21658803e-23  4.25336982e-23  7.01294584e-23
8.56260626e+03  2.28386691e-23  4.42103945e-23  7.34023590e-23
1.02058318e+04  2.37741917e-23  4.62317375e-23  7.77534030e-23
1.21644040e+04  2.48996280e-23  4.86564711e-23  8.27796052e-23
1.44988403e+04  2.62824592e-23  5.16093738e-23  8.88802803e-23
1.72812716e+04  2.79051547e-23  5.51795759e-23  9.59990436e-23
2.05976714e+04  2.99245414e-23  5.93543537e-23  1.04319208e-22
2.45505122e+04  3.23944674e-23  6.44397363e-23  1.14401632e-22
2.92619314e+04  3.53467505e-23  7.04759822e-23  1.25620506e-22
3.48775056e+04  3.87962216e-23  7.75970236e-23  1.39055300e-22
4.15707489e+04  4.29695049e-23  8.60605532e-23  1.54562353e-22
4.95484734e+04  4.79330033e-23  9.59779186e-23  1.72839741e-22
5.90571805e+04  5.39832071e-23  1.08040162e-22  1.94402368e-22
7.03906765e+04  6.12723965e-23  1.22331062e-22  2.19933729e-22
8.38991517e+04  6.98154572e-23  1.39361166e-22  2.49925617e-22
1.00000000e+05  7.99963163e-23  1.59634952e-22  2.85421861e-22


==> anc/readme.txt <==
Ancillary files for arXiv:1703.04937
------------------------------------

Journal: Physical Review D 95, 082001 (2017)

Authors: VERITAS Collaboration

Title: Dark Matter Constraints from a Joint Analysis of Dwarf Spheroidal Galaxy Observations with VERITAS

Description:

Ascii tables containing annihilation cross sections limits. These tables contain the results depicted in Figs 5, 8, and the left panel of Fig 7.

Each file contains limits for dark matter annihilation into a given Standard Model final state. Files beginning "limits_combined" are the results of the combined analysis Bootes I, Draco, Ursa Minor, and Segue 1 (red curves in Fig 5) while those beginning "limits_noseg1" are the limits found when Segue 1 is excluded from the combined analysis (blue curves in Fig 5).

Tables have 4 columns:
Mass            Dark matter particle mass

-1 sig(syst)    "-1 sigma" uncertainty in limit due to dwarf J-profiles
                (lower edge of shaded band in Fig 5, see Sec VD for explanation)

median          Median cross section upper limit (solid/dashed line in Fig 5)

+1 sig (syst)   "+1 sigma" uncertainty in upper limit due to dwarf J-profiles
                (upper edge of shaded band in Fig 5)


Filenames:
readme.txt
limits_combined_WW.txt     -- annihilation into: W bosons
limits_combined_ZZ.txt     -- Z bosons
limits_combined_bb.txt     -- bottom quarks
limits_combined_ee.txt     -- electrons
limits_combined_gg.txt     -- gluons (annihilation into charm quarks
                                      gives same limits, see Fig 8)
limits_combined_hh.txt     -- Higgs bosons
limits_combined_line.txt   -- 2-photon final state
limits_combined_mumu.txt   -- muons
limits_combined_qq.txt     -- "light quarks" (up, down, strange)
limits_combined_tautau.txt -- tau leptons
limits_combined_tt.txt     -- top quarks
limits_noseg1_WW.txt
limits_noseg1_ZZ.txt
limits_noseg1_bb.txt
limits_noseg1_ee.txt
limits_noseg1_gg.txt
limits_noseg1_hh.txt
limits_noseg1_line.txt
limits_noseg1_mumu.txt
limits_noseg1_qq.txt
limits_noseg1_tautau.txt
limits_noseg1_tt.txt
